Non-invasive multigrid for semi-structured grids

Multigrid solvers for hierarchical hybrid grids (HHG) have been proposed to promote the efficient utilization of high performance computer architectures. These HHG meshes are constructed by uniformly refining a relatively coarse fully unstructured mesh. While HHG meshes provide some flexibility for unstructured applications, most multigrid calculations can be accomplished using efficient structured grid ideas and kernels. This paper focuses on generalizing the HHG idea so that it is applicable to a broader community of computational scientists, and so that it is easier for existing applications to leverage structured multigrid components. Specifically, we adapt the structured multigrid methodology to significantly more complex semi-structured meshes. Further, we illustrate how mature applications might adopt a semi-structured solver in a relatively non-invasive fashion. To do this, we propose a formal mathematical framework for describing the semi-structured solver. This formalism allows us to precisely define the associated multigrid method and to show its relationship to a more traditional multigrid solver. Additionally, the mathematical framework clarifies the associated software design and implementation. Numerical experiments highlight the relationship of the new solver with classical multigrid. We also demonstrate the generality and potential performance gains associated with this type of semi-structured multigrid.

==> fig/intersect.m <==
function [newxx,newyy,newele] = intersect(xx,yy,oneele)

newxx = []; newyy = []; 
x1 = xx(oneele(1));
x2 = xx(oneele(2));
y1 = yy(oneele(1));
y3 = yy(oneele(3));
t1 = 1+.2727*sin(1.314*pi*(x1+.03));
t2 = 1+.2727*sin(1.314*pi*(x2+.03));

aboveleft = find( yy(oneele) > t1 );
aboverght = find( yy(oneele) > t2 );
belowleft = find( yy(oneele) < t1 );
belowrght = find( yy(oneele) < t2 );

leftIntersect = 0;
rghtIntersect = 0;

if (~isempty(aboveleft) && ~isempty(belowleft)) leftIntersect = 1; end;
if (~isempty(aboverght) && ~isempty(belowrght)) rghtIntersect = 1; end;

if (leftIntersect && rghtIntersect), 
   newele(1,1:4) = [oneele(1) oneele(2) length(xx)+2 length(xx)+1];
   newele(2,1:4) = [length(xx)+1 length(xx)+2 oneele(3) oneele(4)];
   newxx = [xx ; x1 ; x2];
   newyy = [yy ; t1 ; t2];
else
   newele = [];
   if leftIntersect, 
      garbage = (x1:.002:x2);
      tt = 1+.28*sin(1.3*pi*(garbage));
      tt = 1+.2727*sin(1.314*pi*(garbage+.03));
      if ~isempty(aboverght), % must intersect bottom
          [ii,jj] = min(abs(tt-y1));
          newele = [oneele(1)  oneele(1) length(xx)+1  length(xx)+2];
          newxx = [xx ; garbage(jj) ; x1];
          newyy = [yy ;  y1  ; t1];
      else    % must intersect top
          [ii,jj] = min(abs(tt-y3));
          newele = [oneele(4)  oneele(4) length(xx)+1  length(xx)+2];
          newxx = [xx ; x1 ; garbage(jj) ];
          newyy = [yy ; t1  ; y3];
      end
   else
      garbage = (x1:.002:x2);
      tt = 1+.28*sin(1.3*pi*(garbage));
      tt = 1+.2727*sin(1.314*pi*(garbage+.03));
      if rghtIntersect, 
        if ~isempty(aboveleft), % must intersect bottom
          [ii,jj] = min(abs(tt-y1));
          newele = [oneele(2)  oneele(2) length(xx)+1  length(xx)+2];
          newxx = [xx ; x2; garbage(jj)];
          newyy = [yy ; t2; y1];
        else
          [ii,jj] = min(abs(tt-y3));
          newele = [oneele(3)  oneele(3) length(xx)+1  length(xx)+2];
          newxx = [xx ; garbage(jj) ; x2];
          newyy = [yy ; y3; t2];
        end
      end
   end
end;




==> fig/mkCdfemLike.m <==
ny = 51;
nx = 11;

xx  = zeros(ny*nx,1);
yy  = zeros(ny*nx,1);
ele = zeros( (ny-1)*(nx-1),4);


for i=1:nx, for j=1:ny,
    me = (i-1)*ny + j; 
    xx(me) = (i-1)/(nx-1);
    yy(me) = 5*(j-1)/(ny-1);
end; end;

for i=1:nx-1, for j=1:ny-1,
    meEle = (i-1)*(ny-1) + j; 
    me = (i-1)*ny + j; 
    ele(meEle,:) = [me me+ny me+ny+1 me+1];
end; end;
addpath('/Users/rstumin/rstumin/mlmatlab/mkUnstrQuads');

for i=1:size(ele,1),
  [newxx,newyy,newele] = intersect(xx,yy,ele(i,:));
  if ~isempty(newxx), 
     xx = newxx; yy = newyy; ele = [ele ; newele];
  end; 
end;

theta = atan(50/2);
theta = .4;
PlotElems( (5+yy).*cos(theta*xx), (5+yy).*sin(theta*xx), ele);
axis off;
%PlotElems(xx,yy,ele);


==> fig/mkCyl.m <==
k = 4;           % refinement factor 
t    = 2.^(0:k);
that = 2.^(k-1:-1:0);
Nthetas = 40;

% build a little vector of y values that will be used to populate the structured to unstructured
% transition regions near the lower and upper parts of the cylinder. Scale it so that it
% goes from 0 to 1. 

n = length(t)*2-1;
unstr1 = zeros(n,1);
unstr1(1:length(t)) = t;
for j=length(t)+1:n
   unstr1(j) = unstr1(j-1) + that(j-length(t));
end;
unstr1 =  unstr1 - min(unstr1);
unstr1 = unstr1/max(unstr1);

% Now scale the little vector of y values so that it goes from (0,20) to (0,25). Use
% this to build a little patch that will cover near the lower corner of the 
% cylinder. Note: put a keyboard after mkUnstrPatch() to see the partial plot
y = 5*unstr1 + 20;
[deltay,maxx,leftEdge] = mkUnstrPatch(y);

% Now scale the little vector of y values so that it goes from (0,25) to (0,50). Use
% this to build a little patch that will cover near the upper cylinder corner 

y = 5*unstr1 + 45;
[deltay,maxx,leftEdge] = mkUnstrPatch(y);
leftEdge = leftEdge( (length(leftEdge)+1)/2:end);

for i=0:maxx-1, 
   % build the squares just below the lower patch
   for j= 0:deltay:20-deltay+.0001,
      squarex = [i i+1 i+1 i i];
      squarey = [j j   j+deltay j+deltay j];
      plot(squarex,squarey, 'k-');
   end
   % build the squares between the two patches
   for j= 25:deltay:45-deltay+.0001,
      squarex = [i i+1 i+1 i i];
      squarey = [j j   j+deltay j+deltay j];
      plot(squarex,squarey, 'k-');
   end;
   % build the squares just above the upper patch
   for j= 50:deltay:70-deltay+.0001,
      squarex = [i i+1 i+1 i i];
      squarey = [j j   j+deltay j+deltay j];
      plot(squarex,squarey, 'k-');
   end
end;
%
% append to the leftEdge (associated with the upper patch) to 
% reflect the squares just above the upper patch.
leftEdge = [leftEdge (50:deltay:70+.0001)];

%
% circle center
%
cx = 0; cy = (45+25)/2;

%
% draw the circular part of the mesh
%
oldr = -1;
for kk=1:length(leftEdge),
r =  abs(leftEdge(kk) - cy);
oldxx = 0; oldyy = 0;
for theta = pi/2:pi/Nthetas:pi*3/2,
   xx = -abs(r*cos(theta));
   yy = r*sin(theta)+cy;
   if abs(oldxx)+abs(oldyy) ~= 0, 
      linex = [xx oldxx]; 
      liney = [yy oldyy]; 
      plot(linex,liney,'k-');  % circle perimeter line
      if oldr ~= -1, 
         linex = [xx -abs(oldr*cos(theta))];
         liney = [yy oldr*sin(theta)+cy];
         plot(linex,liney,'k-');  % radial line
      end
   end
   oldxx = xx; oldyy = yy;
end
oldr = r;
end;

%
% draw the squares to the right of the 5 regions (2 patches and 3 sets of squares)
% that are just to the immediate right of the cylinder. 
%
for i=maxx:maxx+14,
   for j= 0:deltay:70-deltay+.0001,
      squarex = [i i+1 i+1 i i];
      squarey = [j j   j+deltay j+deltay j];
      plot(squarex,squarey, 'k-');
   end
end;
axis off;



==> fig/mkHHG.m <==
hold on;
cornerXs=[0 5 4 1];cornerYs=[0 0 1 2];
for kk=1:3,
[xx,yy,lines] = refine(cornerXs,cornerYs);


for i=1:size(lines,1), 
  tx=[xx(lines(i,1));xx(lines(i,2))];
  ty=[yy(lines(i,1));yy(lines(i,2))];
  plot(tx,ty,'c');
end;

tx=[cornerXs(1);cornerXs(2)]; ty=[cornerYs(1);cornerYs(2)];plot(tx,ty,'k','LineWidth',3);
tx=[cornerXs(2);cornerXs(3)]; ty=[cornerYs(2);cornerYs(3)];plot(tx,ty,'k','LineWidth',3);
tx=[cornerXs(3);cornerXs(4)]; ty=[cornerYs(3);cornerYs(4)];plot(tx,ty,'k','LineWidth',3);
tx=[cornerXs(4);cornerXs(1)]; ty=[cornerYs(4);cornerYs(1)];plot(tx,ty,'k','LineWidth',3);

if kk==1, cornerXs=[5 5 4 4];cornerYs=[0 3 3.5 1]; end;
if kk==2, cornerXs=[1 4 4 1];cornerYs=[2 1 3.5 3.5]; end;

end;

axis off;

print -djpeg100 simpleHHG.jpg
hold off;


==> fig/mkUnstrPatch.m <==
function [deltay,maxx,leftEdge] = mkUnstrPatch(y)

if mod(length(y),2) == 0, fprintf('length(y) must be odd\n'); keyboard; end;
origy = y;
y = origy(1: (length(y)+1)/2);
leftEdge = [];

for kk=1:2,  % lower half than top half

for i=0:length(y)-3,
  % draw rectangles
  elex = [ i    i+1   i+1   i    i  ];
  for j=1:length(y)-1,
    for jj=1:(4^(j-1))/(2^(j-1)),
      dy = (y(j+1)-y(j))/((4^(j-1))/(2^(j-1)));
      eley = [ y(j) y(j) y(j)+(jj)*dy   y(j)+(jj)*dy  y(j)];
leftEdge = [leftEdge   eley(find(elex == 0))];
      plot(elex,eley,'k-');
    end;
  end;

  for j=i+2:length(y)-1,
    flip = 0;
    intervals = (4^(j-1))/(2^(i+1));
    dy = (y(j+1)-y(j))/intervals;
    for jj=1:intervals,
      if flip == 0, elex=[  i      i+1   i+.5   i    i  ];
                    eley=[y(j)+(jj- 1)*dy y(j)+(jj- 1)*dy y(j)+(jj-.5)*dy y(j)+(jj-.5)*dy y(j)+(jj- 1)*dy];
      else          elex=[  i    i+.5   i+1   i    i  ];
                    eley=[y(j)+(jj-.5)*dy y(j)+(jj-.5)*dy y(j)+(jj   )*dy y(j)+(jj   )*dy y(j)+(jj-.5)*dy];
      end;
leftEdge = [leftEdge   eley(find(elex == 0))];
      plot(elex,eley,'k-');

      if flip == 0, elex=[  i    i+.5   i+.5   i    i  ];
                    eley=[y(j)+(jj-.5)*dy y(j)+(jj-.5)*dy y(j)+(jj   )*dy y(j)+(jj   )*dy y(j)+(jj-.5)*dy];
      else          elex=[  i    i+.5   i+.5   i    i  ];
                    eley=[y(j)+(jj- 1)*dy y(j)+(jj- 1)*dy y(j)+(jj-.5)*dy y(j)+(jj-.5)*dy y(j)+(jj- 1)*dy];
      end;
leftEdge = [leftEdge   eley(find(elex == 0))];
      plot(elex,eley,'k-');

      if flip == 0, elex=[  i+.5    i+1   i+1   i+.5    i+.5  ];
                    eley=[y(j)+(jj-.5)*dy y(j)+(jj-1)*dy y(j)+(jj)*dy y(j)+(jj   )*dy y(j)+(jj-.5)*dy];
      else          elex=[  i+.5    i+1   i+1   i+.5    i+.5  ];
                    eley=[y(j)+(jj- 1)*dy y(j)+(jj-1)*dy y(j)+(jj)*dy y(j)+(jj-.5)*dy y(j)+(jj- 1)*dy];
      end;
leftEdge = [leftEdge   eley(find(elex == 0))];
      plot(elex,eley,'k-');
      flip = 1-flip;
    end;
  end;

end;
inds = (length(origy):-1:(length(origy)+1)/2);
y = origy(inds);
end

deltay = origy(2) - origy(1);
maxx = length(y)-2;
leftEdge = unique(leftEdge);



==> fig/refine.m <==
function [xx,yy,newLines] = refine(cornerXs,cornerYs)

    Nsplit = 16;

    deltaXOne  = (cornerXs(2)-cornerXs(1))/Nsplit;
    deltaYOne  = (cornerYs(2)-cornerYs(1))/Nsplit;
    deltaXTwo  = (cornerXs(3)-cornerXs(2))/Nsplit;
    deltaYTwo  = (cornerYs(3)-cornerYs(2))/Nsplit;
    deltaXThr  = (cornerXs(3)-cornerXs(4))/Nsplit;
    deltaYThr  = (cornerYs(3)-cornerYs(4))/Nsplit;
    deltaXFou  = (cornerXs(4)-cornerXs(1))/Nsplit;
    deltaYFou  = (cornerYs(4)-cornerYs(1))/Nsplit;

    newLines = zeros(2*(Nsplit-1),2);
    xx       = zeros(4*(Nsplit-1),1);
    yy       = zeros(4*(Nsplit-1),1);

    
    for i=1:Nsplit-1,
        xx(i           ) = cornerXs(1)+deltaXOne*i;
        yy(i           ) = cornerYs(1)+deltaYOne*i;
        xx(i+  Nsplit-1) = cornerXs(4)+deltaXThr*i;
        yy(i+  Nsplit-1) = cornerYs(4)+deltaYThr*i;
        xx(i+2*Nsplit-2) = cornerXs(1)+deltaXFou*i;
        yy(i+2*Nsplit-2) = cornerYs(1)+deltaYFou*i;
        xx(i+3*Nsplit-3) = cornerXs(2)+deltaXTwo*i;
        yy(i+3*Nsplit-3) = cornerYs(2)+deltaYTwo*i;

        newLines(i,1)= i;
        newLines(i,2)= i+Nsplit-1;
        newLines(i+Nsplit-1,1)= i+2*Nsplit-2;
        newLines(i+Nsplit-1,2)= i+3*Nsplit-3;
    end

